Increasing Availability in Distributed Storage Systems via Clustering

We introduce the Fixed Cluster Repair System (FCRS) as a novel architecture for Distributed Storage Systems (DSS), achieving a small repair bandwidth while guaranteeing a high availability. Specifically we partition the set of servers in a DSS into $s$ clusters and allow a failed server to choose any cluster other than its own as its repair group. Thereby, we guarantee an availability of $s-1$. We characterize the repair bandwidth vs. storage trade-off for the FCRS under functional repair and show that the minimum repair bandwidth can be improved by an asymptotic multiplicative factor of $2/3$ compared to the state of the art coding techniques that guarantee the same availability. We further introduce Cubic Codes designed to minimize the repair bandwidth of the FCRS under the exact repair model. We prove an asymptotic multiplicative improvement of $0.79$ in the minimum repair bandwidth compared to the existing exact repair coding techniques that achieve the same availability. We show that Cubic Codes are information-theoretically optimal for the FCRS with $2$ and $3$ complete clusters. Furthermore, under the repair-by-transfer model, Cubic Codes are optimal irrespective of the number of clusters.

==> comparison.m <==
%compare the functional recovery model with  original model for the entire
%range of parameters alpha and beta.
clear all 
close all

n = 100; 
d = 11;
s = 9; % s is the number of groups. availability = s-1.
k = 10;

%old scheme.
i = 0:k-1;
f = 2*d./((2*k-i-1).*i+2*k*(d-k+1));
g = (2*d-2*k+i+1).*i/(2*d);
alpha = zeros(k,1);
for i = 0:k-1
    alpha(i+1) =  (1 - g(i+1)*f(i+1))./(k - i);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
n = 100;
d = 10;
k = 10; 
s = 9;
%therefore, availability = 9.

i = 0:k/2;
ff = d./((2*k-i-1).*i + k*(d-k+1));
ff(k/2+1) = d/(k*d - k^2/4);
gg = (d-k+i).*i/d;

alphaalpha = zeros(k/2 + 1,1);

for i = 0:k/2
    alphaalpha(i+1) =  (1 - gg(i+1)*ff(i+1))./(k - i);
end
plot(ff,alphaalpha,'-o','linewidth',3)
hold on
plot(f,alpha,'-o','linewidth',3)

%xlim([min(ff) max(f)])
set(gca ,'fontsize' ,30)
grid on
xlabel('Repair bandwidth')
ylabel('Storage size')
legend('FCRS','DSS model in [1]')

%%%%%%%%%%%%%%%%% exact recovery


==> comparison_cc.m <==

close all
n = 100; d = 20; s = 5;
f = ones(d,1);
g = ones(d,1);
for k = 1:d
    s_2 = rem(k,s);
    f(k) = 1 - power(1- ceil(k/s)/d,s_2)*power(1- floor(k/s)/d,s-s_2);
    g(k) = 1 - power(1- (k/s)/d,s);
end
plot(f);
hold on
plot(g);
figure
plot(f-g)

==> exact_comparison.m <==
%compare gamma at MBR point for the three cases: cubic codes, functional
%cluster, functional original.
close all
n = 400;
k = 20;
%s is the number of clusters.
gammaE = ones(n/k -1,1);
gammaF = ones(n/k -1,1);
gammaO = ones(n/k -1,1);


for s = 2:n/k
    s0 = rem(n,s);%the number of nodes in the "s+1"th cluster
    d = floor(n/s);
    do = floor((n-1)/(s-1));%value of d for the original model. 
    gammaO(s-1) = 2*do/(2*k*do- k^2 + k);
    gammaF(s-1) = 1/(k - k^2/(4*d));
    if (s0 >= floor(k/(s+1)))
        s1 = rem(k,s+1);
        gammaE(s-1) = 1/(d - d*(1 - ceil(k/(s+1))/d)^(s1)*(1-floor(k/(s+1))/d)^(s+1-s1));


    else
        s1 = rem(k-s0,s);
        gammaE(s-1) = 1/(d - (d-s0)*(1 - ceil((k-s0)/s)/d)^(s1)*(1-floor((k-s0)/s)/d)^(s-s1));

    end
end
plot(gammaF,'-o','linewidth',3)
hold on
plot(gammaE,'-o','linewidth',3)
hold on
plot(gammaO,'-o','linewidth',3)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
set(gca ,'fontsize' ,30)
ylabel('Repair Bandwidth')
xlabel('Availability')
grid on
legend('functional MBR point for FCRS','cubic codes','MBR point for [1]');


==> smooth.m <==
close all; figure; hold on;
x1min = -5; x1max = -0.6; y1min = -5; y1max = 0;
x2min = -3; x2max = 3; y2min = 1; y2max = 6.5;
x3min = 0.6; x3max = 5; y3min = -5; y3max = 0;

n1 = 30; n2 = 30; n3 = 30;

X1 = rand(n1,1)*(x1max - x1min) + x1min;
X2 = rand(n1,1)*(x2max - x2min) + x2min;
X3 = rand(n1,1)*(x3max - x3min) + x3min;

Y1 = rand(n1,1)*(y1max - y1min) + y1min;
Y2 = rand(n1,1)*(y2max - y2min) + y2min;
Y3 = rand(n1,1)*(y3max - y3min) + y3min;
scatter(X1,Y1,'r'); scatter(X2,Y2,'g'); scatter(X3,Y3,'b');
p1 = 0.05; p2 = 0.05; p3 = 0.03;
p12 = 0.001; p13 = 0.001; p23 = 0.001;
P1 = (rand(n1,n1)<p1);
P2 = (rand(n2,n2)<p2);
P3 = (rand(n3,n3)<p3);

P12 = (rand(n1,n2)<p12); C12 = (rand(n1,n2)<0.5);
P13 = (rand(n1,n3)<p13); C13 = (rand(n1,n3)<0.5);
P23 = (rand(n2,n3)<p23); C23 = (rand(n2,n3)<0.5);
%******** self edges
for i = 1:n1
    for j=i+1:n1
        colored = rand<0.05/((X1(i)-X1(j))^20 + (Y1(i)-Y1(j))^20);
        if (colored == 1)
            plot([X1(i),X1(j)],[Y1(i),Y1(j)],'r');
        end
    end
end

for i = 1:n2
    for j=i+1:n2
        colored = rand<0.05/((X2(i)-X2(j))^20 + (Y2(i)-Y2(j))^20);
        if (colored == 1)
            plot([X2(i),X2(j)],[Y2(i),Y2(j)],'g');
        end
    end
end

for i = 1:n3
    for j=i+1:n3
        colored = rand<0.05/((X3(i)-X3(j))^20 + (Y3(i)-Y3(j))^20);
        if (colored == 1)
            plot([X3(i),X3(j)],[Y3(i),Y3(j)],'b');
        end
    end
end


%******* cross edges
for i = 1:n1
    for j=1:n2
        colored = rand<90000/((X1(i)-X2(j))^20 + (Y1(i)-Y2(j))^20);
        if (colored == 1)
            if ( C12(i,j)== 1)
                plot([X1(i),X2(j)],[Y1(i),Y2(j)],'r');
            else
                plot([X1(i),X2(j)],[Y1(i),Y2(j)],'g');
            end
        end
    end
end

for i = 1:n1
    for j=1:n3
        colored = rand<90000/((X1(i)-X3(j))^20 + (Y1(i)-Y3(j))^20);
        if (colored == 1)
            if ( C13(i,j) == 1)
                plot([X1(i),X3(j)],[Y1(i),Y3(j)],'r');
            else
                plot([X1(i),X3(j)],[Y1(i),Y3(j)],'b');
            end
        end
    end
end

for i = 1:n2
    for j=1:n3
        colored = rand<10000/((X2(i)-X3(j))^20 + (Y2(i)-Y3(j))^20);
        if (colored == 1)
            if ( C23(i,j) == 1)
                plot([X2(i),X3(j)],[Y2(i),Y3(j)],'g');
            else
                plot([X2(i),X3(j)],[Y2(i),Y3(j)],'b');
            end
        end
    end
end
axis off
